Collective deformation modes promote fibrous self-assembly in protein-like particles

The self-assembly of particles into organized structures is a key feature of living organisms and a major engineering challenge. While it may proceed through the binding of perfectly matched, puzzle-pieces-like particles, many other instances involve ill-fitting particles that must deform to fit together. These include some pathological proteins, which have a known propensity to form fibrous aggregates. Despite this observation, the general relationship between the individual characteristics of the particles and the overall structure of the aggregate is not understood. To elucidate it, we analytically and numerically study the self-assembly of two-dimensional, deformable ill-fitting particles. We find that moderately sticky particles tend to form equilibrium self-limited aggregates whose size is set by an elastic boundary layer associated with collective deformations that may extend over many particles. Particles with a soft internal deformation mode thus give rise to large aggregates. Besides, when the particles are incompressible, their aggregates tend to be anisotropic and fiber-like. Our results are preserved in a more complex particle model with randomly chosen elastic properties. This indicates that generic protein characteristics such as allostery and incompressibility could favor the formation of fibers in protein aggregation, and suggests design principles for artificial self-assembling structures.

==> find_figures.py <==
import re
import shutil
import os

def find_figure_files_and_copy(latex_file_path):
    # Regular expression to match typical includegraphics command
    figure_pattern = re.compile(r'\\includegraphics.*?{([^}]*)}')
    comment_pattern = re.compile(r'[^\\]%')

    figure_files = []

    with open(latex_file_path, 'r') as file:
        # Read file line by line
        for line in file:
            # Check if the line contains a comment marker preceding includegraphics
            if '\\includegraphics' in line and not comment_pattern.search(line.split('\\includegraphics')[0]):
                # Find all matches of the pattern in the line
                matches = figure_pattern.findall(line)

                # Add figure filenames to the list
                figure_files.extend(matches)

    # Create a new directory for the figures if it doesn't exist
    figures_path = os.path.join(os.path.dirname(latex_file_path), 'figures')
    os.makedirs(figures_path, exist_ok=True)

    # Copy the figure files to the new directory
    for figure_file in figure_files:
        # Build the full path to the figure file
        full_figure_path = os.path.join(os.path.dirname(latex_file_path), figure_file)
        if os.path.exists(full_figure_path):
            # Copy the file
            shutil.copy(full_figure_path, figures_path)
        else:
            print(f"File {figure_file} not found.")

    return figure_files

latex_file_path = 'main.tex'
figure_files = find_figure_files_and_copy(latex_file_path)
print("Figure files used in the LaTeX document:")
for file in figure_files:
    print(file)
print(f"Files have been copied to the '{figures_path}' directory.")

